Coniferest: a complete active anomaly detection framework

We present coniferest, an open source generic purpose active anomaly detection framework written in Python. The package design and implemented algorithms are described. Currently, static outlier detection analysis is supported via the Isolation forest algorithm. Moreover, Active Anomaly Discovery (AAD) and Pineforest algorithms are available to tackle active anomaly detection problems. The algorithms and package performance are evaluated on a series of synthetic datasets. We also describe a few success cases which resulted from applying the package to real astronomical data in active anomaly detection tasks within the SNAD project.

==> nb/isoforest.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {\n",
    "    \"sklearn 1.4.2\": 61,\n",
    "    \"sklearn 1.3.2\": 62,\n",
    "    \"sklearn 1.2.2\": 366,\n",
    "    \"sklearn 1.1.3\": 379,\n",
    "    \"coniferest 0.0.13\\n(single thread)\": 158,\n",
    "    \"coniferest 0.0.13\": 2.82,\n",
    "    #\"coniferest 0.0.11\\n(single thread)\": 153,\n",
    "    #\"coniferest 0.0.11\": 2.68,\n",
    "}\n",
    "\n",
    "data_apple = {\n",
    "    \"sklearn 1.4.2\": 47,\n",
    "    \"coniferest 0.0.13\\n(single thread)\": 46,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(6,4))\n",
    "\n",
    "y_pos = np.arange(len(data))\n",
    "y_pos_apple = np.arange(len(data_apple)) + len(y_pos)\n",
    "y_pos_ticks = np.concatenate([y_pos, y_pos_apple])\n",
    "labels = np.concatenate([list(data.keys()), list(data_apple.keys())])\n",
    "\n",
    "ax.barh(y_pos, data.values(), align='center', alpha=0.75, label=\"Intel Xeon Gold 6148 (80 threads)\")\n",
    "ax.barh(y_pos_apple, data_apple.values(), align='center', alpha=0.75, label=\"Apple M3 Pro\")\n",
    "ax.set_yticks(y_pos_ticks, labels=labels)\n",
    "ax.invert_yaxis()  # labels read top-to-bottom\n",
    "ax.set_title('Isolation forest prediction for $10^{6}$ dataset')\n",
    "ax.set_xlabel('CPU wall time, seconds')\n",
    "plt.legend()\n",
    "\n",
    "plt.savefig(\"isoforest.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "venv",
   "language": "python",
   "name": "venv"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

